Measurement of the exclusive $\Upsilon$ production cross-section in $pp$ collisions at $\sqrt{s}=$7 TeV and 8 TeV

A study is presented of central exclusive production of $\Upsilon(nS)$ states, where the $\Upsilon(nS)$ resonances decay to the $\mu^+\mu^-$ final state, using $pp$ collision data recorded by the LHCb experiment. The cross-section is measured in the rapidity range $2<y(\Upsilon)<4.5$ where the muons are reconstructed in the pseudorapidity range $2<\eta(\mu^\pm)<4.5$. The data sample corresponds to an integrated luminosity of 2.9 fb$^{-1}$ and was collected at centre-of-mass energies of $7$ TeV and $8$ TeV. The measured $\Upsilon(1S)$ and $\Upsilon(2S)$ production cross-sections are \begin{eqnarray} \sigma(pp \to p\Upsilon(1S)p) &=& 9.0 \pm 2.1 \pm 1.7\textrm{ pb and}\nonumber\\ \sigma(pp \to p\Upsilon(2S)p) &=& 1.3 \pm 0.8 \pm 0.3\textrm{ pb},\nonumber \end{eqnarray} where the first uncertainties are statistical and the second are systematic. The $\Upsilon(1S)$ cross-section is also measured as a function of rapidity and is found to be in good agreement with Standard Model predictions. An upper limit is set at 3.4 pb at the 95\% confidence level for the exclusive $\Upsilon(3S)$ production cross-section, including possible contamination from $\chi_b(3P)\to\Upsilon(3S)\gamma$ decays.

==> figs/Fig2.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Apr 10 16:43:11 2015) by ROOT version5.34/18
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(8481.481,-37.70771,12185.19,197.9655);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_407d770__1 = new TH1D("frame_407d770__1"," ",50,9000,12000);
   frame_407d770__1->SetBinContent(1,186.1818);
   frame_407d770__1->SetMaximum(186.1818);
   frame_407d770__1->SetEntries(1);
   frame_407d770__1->SetDirectory(0);
   frame_407d770__1->SetStats(0);
   frame_407d770__1->SetLineWidth(2);
   frame_407d770__1->SetMarkerStyle(20);
   frame_407d770__1->GetXaxis()->SetTitle("m(#mu^{+}#mu^{-}) (MeV/#it{c}^{2})");
   frame_407d770__1->GetXaxis()->SetNdivisions(505);
   frame_407d770__1->GetXaxis()->SetLabelFont(132);
   frame_407d770__1->GetXaxis()->SetLabelOffset(0.01);
   frame_407d770__1->GetXaxis()->SetLabelSize(0.06);
   frame_407d770__1->GetXaxis()->SetTitleSize(0.072);
   frame_407d770__1->GetXaxis()->SetTitleOffset(0.95);
   frame_407d770__1->GetXaxis()->SetTitleFont(132);
   frame_407d770__1->GetYaxis()->SetTitle("Events / ( 60 MeV/#it{c}^{2} )");
   frame_407d770__1->GetYaxis()->SetLabelFont(132);
   frame_407d770__1->GetYaxis()->SetLabelOffset(0.01);
   frame_407d770__1->GetYaxis()->SetLabelSize(0.06);
   frame_407d770__1->GetYaxis()->SetTitleSize(0.072);
   frame_407d770__1->GetYaxis()->SetTitleOffset(0.95);
   frame_407d770__1->GetYaxis()->SetTitleFont(132);
   frame_407d770__1->GetZaxis()->SetLabelFont(132);
   frame_407d770__1->GetZaxis()->SetLabelSize(0.06);
   frame_407d770__1->GetZaxis()->SetTitleSize(0.072);
   frame_407d770__1->GetZaxis()->SetTitleOffset(1.2);
   frame_407d770__1->GetZaxis()->SetTitleFont(132);
   frame_407d770__1->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50);
   grae->SetName("h_DiMu");
   grae->SetTitle("Histogram of DiMu_plot__DiMu_Mass_DTF");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,9030,30);
   grae->SetPointError(0,30,30,5.446522,6.538046);
   grae->SetPoint(1,9090,23);
   grae->SetPointError(1,30,30,4.760717,5.865235);
   grae->SetPoint(2,9150,20);
   grae->SetPointError(2,30,30,4.434448,5.546519);
   grae->SetPoint(3,9210,30);
   grae->SetPointError(3,30,30,5.446522,6.538046);
   grae->SetPoint(4,9270,39);
   grae->SetPointError(4,30,30,6.218102,7.298372);
   grae->SetPoint(5,9330,31);
   grae->SetPointError(5,30,30,5.537565,6.627601);
   grae->SetPoint(6,9390,52);
   grae->SetPointError(6,30,30,7.187836,8.257346);
   grae->SetPoint(7,9450,164);
   grae->SetPointError(7,30,30,12.31601,13.31601);
   grae->SetPoint(8,9510,77);
   grae->SetPointError(8,30,30,8.755868,9.812979);
   grae->SetPoint(9,9570,20);
   grae->SetPointError(9,30,30,4.434448,5.546519);
   grae->SetPoint(10,9630,19);
   grae->SetPointError(10,30,30,4.320219,5.435196);
   grae->SetPoint(11,9690,19);
   grae->SetPointError(11,30,30,4.320219,5.435196);
   grae->SetPoint(12,9750,23);
   grae->SetPointError(12,30,30,4.760717,5.865235);
   grae->SetPoint(13,9810,27);
   grae->SetPointError(13,30,30,5.163771,6.260244);
   grae->SetPoint(14,9870,22);
   grae->SetPointError(14,30,30,4.654502,5.761366);
   grae->SetPoint(15,9930,23);
   grae->SetPointError(15,30,30,4.760717,5.865235);
   grae->SetPoint(16,9990,49);
   grae->SetPointError(16,30,30,6.976026,8.047634);
   grae->SetPoint(17,10050,35);
   grae->SetPointError(17,30,30,5.887675,6.97241);
   grae->SetPoint(18,10110,20);
   grae->SetPointError(18,30,30,4.434448,5.546519);
   grae->SetPoint(19,10170,12);
   grae->SetPointError(19,30,30,3.415266,4.559819);
   grae->SetPoint(20,10230,17);
   grae->SetPointError(20,30,30,4.082184,5.203719);
   grae->SetPoint(21,10290,25);
   grae->SetPointError(21,30,30,4.966335,6.066589);
   grae->SetPoint(22,10350,33);
   grae->SetPointError(22,30,30,5.715302,6.802567);
   grae->SetPoint(23,10410,18);
   grae->SetPointError(23,30,30,4.202887,5.321007);
   grae->SetPoint(24,10470,15);
   grae->SetPointError(24,30,30,3.82938,4.958738);
   grae->SetPoint(25,10530,10);
   grae->SetPointError(25,30,30,3.108694,4.26695);
   grae->SetPoint(26,10590,7);
   grae->SetPointError(26,30,30,2.58147,3.770281);
   grae->SetPoint(27,10650,10);
   grae->SetPointError(27,30,30,3.108694,4.26695);
   grae->SetPoint(28,10710,14);
   grae->SetPointError(28,30,30,3.6965,4.830381);
   grae->SetPoint(29,10770,16);
   grae->SetPointError(29,30,30,3.957801,5.083066);
   grae->SetPoint(30,10830,13);
   grae->SetPointError(30,30,30,3.558662,4.697573);
   grae->SetPoint(31,10890,10);
   grae->SetPointError(31,30,30,3.108694,4.26695);
   grae->SetPoint(32,10950,10);
   grae->SetPointError(32,30,30,3.108694,4.26695);
   grae->SetPoint(33,11010,12);
   grae->SetPointError(33,30,30,3.415266,4.559819);
   grae->SetPoint(34,11070,11);
   grae->SetPointError(34,30,30,3.265579,4.416521);
   grae->SetPoint(35,11130,11);
   grae->SetPointError(35,30,30,3.265579,4.416521);
   grae->SetPoint(36,11190,11);
   grae->SetPointError(36,30,30,3.265579,4.416521);
   grae->SetPoint(37,11250,6);
   grae->SetPointError(37,30,30,2.379931,3.583642);
   grae->SetPoint(38,11310,12);
   grae->SetPointError(38,30,30,3.415266,4.559819);
   grae->SetPoint(39,11370,10);
   grae->SetPointError(39,30,30,3.108694,4.26695);
   grae->SetPoint(40,11430,6);
   grae->SetPointError(40,30,30,2.379931,3.583642);
   grae->SetPoint(41,11490,17);
   grae->SetPointError(41,30,30,4.082184,5.203719);
   grae->SetPoint(42,11550,14);
   grae->SetPointError(42,30,30,3.6965,4.830381);
   grae->SetPoint(43,11610,16);
   grae->SetPointError(43,30,30,3.957801,5.083066);
   grae->SetPoint(44,11670,6);
   grae->SetPointError(44,30,30,2.379931,3.583642);
   grae->SetPoint(45,11730,11);
   grae->SetPointError(45,30,30,3.265579,4.416521);
   grae->SetPoint(46,11790,11);
   grae->SetPointError(46,30,30,3.265579,4.416521);
   grae->SetPoint(47,11850,11);
   grae->SetPointError(47,30,30,3.265579,4.416521);
   grae->SetPoint(48,11910,7);
   grae->SetPointError(48,30,30,2.58147,3.770281);
   grae->SetPoint(49,11970,11);
   grae->SetPointError(49,30,30,3.265579,4.416521);
   
   TH1F *Graph_h_DiMu1 = new TH1F("Graph_h_DiMu1","Histogram of DiMu_plot__DiMu_Mass_DTF",100,8700,12300);
   Graph_h_DiMu1->SetMinimum(0);
   Graph_h_DiMu1->SetMaximum(194.6856);
   Graph_h_DiMu1->SetDirectory(0);
   Graph_h_DiMu1->SetStats(0);
   Graph_h_DiMu1->SetLineWidth(2);
   Graph_h_DiMu1->SetMarkerStyle(20);
   Graph_h_DiMu1->GetXaxis()->SetNdivisions(505);
   Graph_h_DiMu1->GetXaxis()->SetLabelFont(132);
   Graph_h_DiMu1->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_DiMu1->GetXaxis()->SetLabelSize(0.06);
   Graph_h_DiMu1->GetXaxis()->SetTitleSize(0.072);
   Graph_h_DiMu1->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_DiMu1->GetXaxis()->SetTitleFont(132);
   Graph_h_DiMu1->GetYaxis()->SetLabelFont(132);
   Graph_h_DiMu1->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_DiMu1->GetYaxis()->SetLabelSize(0.06);
   Graph_h_DiMu1->GetYaxis()->SetTitleSize(0.072);
   Graph_h_DiMu1->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_DiMu1->GetYaxis()->SetTitleFont(132);
   Graph_h_DiMu1->GetZaxis()->SetLabelFont(132);
   Graph_h_DiMu1->GetZaxis()->SetLabelSize(0.06);
   Graph_h_DiMu1->GetZaxis()->SetTitleSize(0.072);
   Graph_h_DiMu1->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_DiMu1->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_DiMu1);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(152);
   graph->SetName("mass_total");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,8940,0);
   graph->SetPoint(1,8940,22.88113084);
   graph->SetPoint(2,9000,22.88113084);
   graph->SetPoint(3,9060,22.7482925);
   graph->SetPoint(4,9120,22.76110787);
   graph->SetPoint(5,9180,23.05261895);
   graph->SetPoint(6,9240,23.9756438);
   graph->SetPoint(7,9270,24.97263953);
   graph->SetPoint(8,9285,25.73326797);
   graph->SetPoint(9,9300,26.77458104);
   graph->SetPoint(10,9315,28.24148245);
   graph->SetPoint(11,9330,30.38955048);
   graph->SetPoint(12,9337.5,31.85634883);
   graph->SetPoint(13,9345,33.70732663);
   graph->SetPoint(14,9352.5,36.0905735);
   graph->SetPoint(15,9360,39.23518957);
   graph->SetPoint(16,9363.75,41.2007075);
   graph->SetPoint(17,9367.5,43.51210099);
   graph->SetPoint(18,9371.25,46.25770092);
   graph->SetPoint(19,9375,49.55664182);
   graph->SetPoint(20,9378.75,53.5729381);
   graph->SetPoint(21,9382.5,58.43543548);
   graph->SetPoint(22,9386.25,63.77541465);
   graph->SetPoint(23,9390,69.50180807);
   graph->SetPoint(24,9393.75,75.5778811);
   graph->SetPoint(25,9397.5,81.95433411);
   graph->SetPoint(26,9405,95.3485261);
   graph->SetPoint(27,9412.5,109.048748);
   graph->SetPoint(28,9420,122.2658923);
   graph->SetPoint(29,9423.75,128.4210571);
   graph->SetPoint(30,9427.5,134.1258421);
   graph->SetPoint(31,9431.25,139.2728997);
   graph->SetPoint(32,9435,143.7618459);
   graph->SetPoint(33,9438.75,147.5024914);
   graph->SetPoint(34,9442.5,150.417836);
   graph->SetPoint(35,9446.25,152.4466895);
   graph->SetPoint(36,9450,153.5457924);
   graph->SetPoint(37,9453.75,153.691335);
   graph->SetPoint(38,9457.5,152.879801);
   graph->SetPoint(39,9461.25,151.1280915);
   graph->SetPoint(40,9465,148.4729267);
   graph->SetPoint(41,9468.75,144.9695513);
   graph->SetPoint(42,9472.5,140.6898101);
   graph->SetPoint(43,9476.25,135.7196864);
   graph->SetPoint(44,9480,130.1564201);
   graph->SetPoint(45,9483.75,124.1053422);
   graph->SetPoint(46,9487.5,117.6765672);
   graph->SetPoint(47,9495,104.1306134);
   graph->SetPoint(48,9502.5,90.37401446);
   graph->SetPoint(49,9510,77.15163384);
   graph->SetPoint(50,9513.75,70.928191);
   graph->SetPoint(51,9517.5,65.0389567);
   graph->SetPoint(52,9521.25,59.54593543);
   graph->SetPoint(53,9525,54.6630815);
   graph->SetPoint(54,9528.75,50.37331945);
   graph->SetPoint(55,9532.5,46.60337622);
   graph->SetPoint(56,9536.25,43.2891554);
   graph->SetPoint(57,9540,40.37457276);
   graph->SetPoint(58,9543.75,37.81054143);
   graph->SetPoint(59,9547.5,35.55408734);
   graph->SetPoint(60,9555,31.81804948);
   graph->SetPoint(61,9562.5,28.91797802);
   graph->SetPoint(62,9570,26.66303085);
   graph->SetPoint(63,9577.5,24.90648158);
   graph->SetPoint(64,9585,23.53540532);
   graph->SetPoint(65,9600,21.62158542);
   graph->SetPoint(66,9615,20.43791576);
   graph->SetPoint(67,9630,19.69577129);
   graph->SetPoint(68,9660,18.91370785);
   graph->SetPoint(69,9720,18.39743396);
   graph->SetPoint(70,9780,18.31138066);
   graph->SetPoint(71,9840,18.601629);
   graph->SetPoint(72,9870,19.08129935);
   graph->SetPoint(73,9900,20.18504257);
   graph->SetPoint(74,9915,21.28669531);
   graph->SetPoint(75,9922.5,22.11621081);
   graph->SetPoint(76,9930,23.25312662);
   graph->SetPoint(77,9937.5,24.87060302);
   graph->SetPoint(78,9945,27.11661383);
   graph->SetPoint(79,9952.5,29.71186127);
   graph->SetPoint(80,9960,32.56667276);
   graph->SetPoint(81,9975,38.60686359);
   graph->SetPoint(82,9982.5,41.49125268);
   graph->SetPoint(83,9990,44.05523528);
   graph->SetPoint(84,9997.5,46.12821206);
   graph->SetPoint(85,10005,47.56290286);
   graph->SetPoint(86,10012.5,48.25238891);
   graph->SetPoint(87,10020,48.14304147);
   graph->SetPoint(88,10027.5,47.24116803);
   graph->SetPoint(89,10035,45.61223359);
   graph->SetPoint(90,10042.5,43.37279205);
   graph->SetPoint(91,10050,40.67651007);
   graph->SetPoint(92,10080,28.71048043);
   graph->SetPoint(93,10087.5,26.13098307);
   graph->SetPoint(94,10095,24.00565747);
   graph->SetPoint(95,10102.5,22.34069941);
   graph->SetPoint(96,10110,21.03548366);
   graph->SetPoint(97,10125,19.20918871);
   graph->SetPoint(98,10140,18.08857357);
   graph->SetPoint(99,10155,17.4097815);
   graph->SetPoint(100,10170,17.0155496);
   graph->SetPoint(101,10200,16.76382039);
   graph->SetPoint(102,10230,17.1037885);
   graph->SetPoint(103,10245,17.62100499);
   graph->SetPoint(104,10260,18.67232087);
   graph->SetPoint(105,10267.5,19.61133249);
   graph->SetPoint(106,10275,20.80233717);
   graph->SetPoint(107,10290,23.6525059);
   graph->SetPoint(108,10305,26.81347355);
   graph->SetPoint(109,10320,29.69975047);
   graph->SetPoint(110,10327.5,30.82586954);
   graph->SetPoint(111,10335,31.63634344);
   graph->SetPoint(112,10342.5,32.0735648);
   graph->SetPoint(113,10350,32.10452373);
   graph->SetPoint(114,10357.5,31.72461893);
   graph->SetPoint(115,10365,30.95818893);
   graph->SetPoint(116,10372.5,29.8556767);
   graph->SetPoint(117,10380,28.48788531);
   graph->SetPoint(118,10410,22.04522933);
   graph->SetPoint(119,10425,19.26744066);
   graph->SetPoint(120,10440,17.38686676);
   graph->SetPoint(121,10455,16.19010864);
   graph->SetPoint(122,10470,15.41753432);
   graph->SetPoint(123,10500,14.56559993);
   graph->SetPoint(124,10560,13.91003291);
   graph->SetPoint(125,10620,13.5983073);
   graph->SetPoint(126,10680,13.34703566);
   graph->SetPoint(127,10740,13.10973879);
   graph->SetPoint(128,10800,12.87836006);
   graph->SetPoint(129,10860,12.65138813);
   graph->SetPoint(130,10920,12.42848048);
   graph->SetPoint(131,10980,12.20951349);
   graph->SetPoint(132,11040,11.99440714);
   graph->SetPoint(133,11100,11.78309114);
   graph->SetPoint(134,11160,11.57549822);
   graph->SetPoint(135,11220,11.37156268);
   graph->SetPoint(136,11280,11.17122006);
   graph->SetPoint(137,11340,10.97440705);
   graph->SetPoint(138,11400,10.78106147);
   graph->SetPoint(139,11460,10.59112222);
   graph->SetPoint(140,11520,10.40452929);
   graph->SetPoint(141,11580,10.22122374);
   graph->SetPoint(142,11640,10.04114763);
   graph->SetPoint(143,11700,9.86424408);
   graph->SetPoint(144,11760,9.690457193);
   graph->SetPoint(145,11820,9.519732059);
   graph->SetPoint(146,11880,9.352014737);
   graph->SetPoint(147,11940,9.187252235);
   graph->SetPoint(148,12000,9.025392497);
   graph->SetPoint(149,12000,9.025392497);
   graph->SetPoint(150,12060,9.025392497);
   graph->SetPoint(151,12060,0);
   
   TH1F *Graph_mass_total1 = new TH1F("Graph_mass_total1","Projection of ",152,8628,12372);
   Graph_mass_total1->SetMinimum(0);
   Graph_mass_total1->SetMaximum(169.0605);
   Graph_mass_total1->SetDirectory(0);
   Graph_mass_total1->SetStats(0);
   Graph_mass_total1->SetLineWidth(2);
   Graph_mass_total1->SetMarkerStyle(20);
   Graph_mass_total1->GetXaxis()->SetNdivisions(505);
   Graph_mass_total1->GetXaxis()->SetLabelFont(132);
   Graph_mass_total1->GetXaxis()->SetLabelOffset(0.01);
   Graph_mass_total1->GetXaxis()->SetLabelSize(0.06);
   Graph_mass_total1->GetXaxis()->SetTitleSize(0.072);
   Graph_mass_total1->GetXaxis()->SetTitleOffset(0.95);
   Graph_mass_total1->GetXaxis()->SetTitleFont(132);
   Graph_mass_total1->GetYaxis()->SetLabelFont(132);
   Graph_mass_total1->GetYaxis()->SetLabelOffset(0.01);
   Graph_mass_total1->GetYaxis()->SetLabelSize(0.06);
   Graph_mass_total1->GetYaxis()->SetTitleSize(0.072);
   Graph_mass_total1->GetYaxis()->SetTitleOffset(0.95);
   Graph_mass_total1->GetYaxis()->SetTitleFont(132);
   Graph_mass_total1->GetZaxis()->SetLabelFont(132);
   Graph_mass_total1->GetZaxis()->SetLabelSize(0.06);
   Graph_mass_total1->GetZaxis()->SetTitleSize(0.072);
   Graph_mass_total1->GetZaxis()->SetTitleOffset(1.2);
   Graph_mass_total1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_mass_total1);
   
   graph->Draw("l");
   
   graph = new TGraph(116);
   graph->SetName("mass_sig_1S");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,8940,0);
   graph->SetPoint(1,8940,0.8420658144);
   graph->SetPoint(2,9000,0.8420658144);
   graph->SetPoint(3,9060,1.087513795);
   graph->SetPoint(4,9120,1.470353852);
   graph->SetPoint(5,9180,2.123369323);
   graph->SetPoint(6,9210,2.642955673);
   graph->SetPoint(7,9240,3.398978581);
   graph->SetPoint(8,9270,4.568741994);
   graph->SetPoint(9,9285,5.414831553);
   graph->SetPoint(10,9300,6.540971127);
   graph->SetPoint(11,9315,8.092047711);
   graph->SetPoint(12,9330,10.32362099);
   graph->SetPoint(13,9337.5,11.83191433);
   graph->SetPoint(14,9345,13.72421166);
   graph->SetPoint(15,9352.5,16.14859961);
   graph->SetPoint(16,9356.25,17.62739154);
   graph->SetPoint(17,9360,19.33417515);
   graph->SetPoint(18,9363.75,21.32010369);
   graph->SetPoint(19,9367.5,23.65186111);
   graph->SetPoint(20,9371.25,26.41777784);
   graph->SetPoint(21,9375,29.73698796);
   graph->SetPoint(22,9378.75,33.77350541);
   graph->SetPoint(23,9382.5,38.6561754);
   graph->SetPoint(24,9386.25,44.01627814);
   graph->SetPoint(25,9390,49.76274553);
   graph->SetPoint(26,9393.75,55.85884244);
   graph->SetPoint(27,9397.5,62.25526866);
   graph->SetPoint(28,9405,75.68925279);
   graph->SetPoint(29,9412.5,89.42905716);
   graph->SetPoint(30,9416.25,96.17135656);
   graph->SetPoint(31,9420,102.6855691);
   graph->SetPoint(32,9423.75,108.8603355);
   graph->SetPoint(33,9427.5,114.5846663);
   graph->SetPoint(34,9431.25,119.7512133);
   graph->SetPoint(35,9435,124.2595917);
   graph->SetPoint(36,9438.75,128.0196114);
   graph->SetPoint(37,9442.5,130.9542714);
   graph->SetPoint(38,9446.25,133.0023806);
   graph->SetPoint(39,9450,134.1206787);
   graph->SetPoint(40,9453.75,134.2853553);
   graph->SetPoint(41,9457.5,133.4928929);
   graph->SetPoint(42,9461.25,131.7601919);
   graph->SetPoint(43,9465,129.1239713);
   graph->SetPoint(44,9468.75,125.6394749);
   graph->SetPoint(45,9472.5,121.3785465);
   graph->SetPoint(46,9476.25,116.4271682);
   graph->SetPoint(47,9480,110.882579);
   graph->SetPoint(48,9483.75,104.8501086);
   graph->SetPoint(49,9487.5,98.43987022);
   graph->SetPoint(50,9495,84.93077252);
   graph->SetPoint(51,9502.5,71.21073105);
   graph->SetPoint(52,9510,58.02459824);
   graph->SetPoint(53,9513.75,51.81915945);
   graph->SetPoint(54,9517.5,45.94784718);
   graph->SetPoint(55,9521.25,40.47266429);
   graph->SetPoint(56,9525,35.60756339);
   graph->SetPoint(57,9528.75,31.33546723);
   graph->SetPoint(58,9532.5,27.58310092);
   graph->SetPoint(59,9536.25,24.28636613);
   graph->SetPoint(60,9540,21.38917665);
   graph->SetPoint(61,9543.75,18.84244355);
   graph->SetPoint(62,9547.5,16.6031906);
   graph->SetPoint(63,9551.25,14.63378303);
   graph->SetPoint(64,9555,12.90125476);
   graph->SetPoint(65,9562.5,10.03486903);
   graph->SetPoint(66,9570,7.813170742);
   graph->SetPoint(67,9577.5,6.089411221);
   graph->SetPoint(68,9585,4.750641368);
   graph->SetPoint(69,9592.5,3.709836399);
   graph->SetPoint(70,9600,2.899876432);
   graph->SetPoint(71,9615,1.776979592);
   graph->SetPoint(72,9630,1.093037584);
   graph->SetPoint(73,9660,0.41820434);
   graph->SetPoint(74,9720,0.06391644186);
   graph->SetPoint(75,9780,0.01031771553);
   graph->SetPoint(76,9840,0.00175371051);
   graph->SetPoint(77,9900,0.0003129702332);
   graph->SetPoint(78,9960,5.849049852e-05);
   graph->SetPoint(79,10020,1.141983535e-05);
   graph->SetPoint(80,10080,2.324134871e-06);
   graph->SetPoint(81,10140,4.920353214e-07);
   graph->SetPoint(82,10200,1.081523676e-07);
   graph->SetPoint(83,10260,2.463829269e-08);
   graph->SetPoint(84,10320,5.80768875e-09);
   graph->SetPoint(85,10380,1.414314506e-09);
   graph->SetPoint(86,10440,3.553158618e-10);
   graph->SetPoint(87,10500,9.196562328e-11);
   graph->SetPoint(88,10560,2.449244419e-11);
   graph->SetPoint(89,10620,6.703810058e-12);
   graph->SetPoint(90,10680,1.883704114e-12);
   graph->SetPoint(91,10740,5.428154779e-13);
   graph->SetPoint(92,10800,1.60255855e-13);
   graph->SetPoint(93,10860,4.842791436e-14);
   graph->SetPoint(94,10920,1.496643752e-14);
   graph->SetPoint(95,10980,4.726324027e-15);
   graph->SetPoint(96,11040,1.523954261e-15);
   graph->SetPoint(97,11100,5.013520604e-16);
   graph->SetPoint(98,11160,1.681635793e-16);
   graph->SetPoint(99,11220,5.747127364e-17);
   graph->SetPoint(100,11280,1.999979291e-17);
   graph->SetPoint(101,11340,7.082647832e-18);
   graph->SetPoint(102,11400,2.551018885e-18);
   graph->SetPoint(103,11460,9.339935819e-19);
   graph->SetPoint(104,11520,3.474255712e-19);
   graph->SetPoint(105,11580,1.312360899e-19);
   graph->SetPoint(106,11640,5.031693386e-20);
   graph->SetPoint(107,11700,1.95726416e-20);
   graph->SetPoint(108,11760,7.720986554e-21);
   graph->SetPoint(109,11820,3.087493792e-21);
   graph->SetPoint(110,11880,1.251062212e-21);
   graph->SetPoint(111,11940,5.134853717e-22);
   graph->SetPoint(112,12000,2.13401418e-22);
   graph->SetPoint(113,12000,2.13401418e-22);
   graph->SetPoint(114,12060,2.13401418e-22);
   graph->SetPoint(115,12060,0);
   
   TH1F *Graph_mass_sig_1S2 = new TH1F("Graph_mass_sig_1S2","Projection of ",116,8628,12372);
   Graph_mass_sig_1S2->SetMinimum(0);
   Graph_mass_sig_1S2->SetMaximum(147.7139);
   Graph_mass_sig_1S2->SetDirectory(0);
   Graph_mass_sig_1S2->SetStats(0);
   Graph_mass_sig_1S2->SetLineWidth(2);
   Graph_mass_sig_1S2->SetMarkerStyle(20);
   Graph_mass_sig_1S2->GetXaxis()->SetNdivisions(505);
   Graph_mass_sig_1S2->GetXaxis()->SetLabelFont(132);
   Graph_mass_sig_1S2->GetXaxis()->SetLabelOffset(0.01);
   Graph_mass_sig_1S2->GetXaxis()->SetLabelSize(0.06);
   Graph_mass_sig_1S2->GetXaxis()->SetTitleSize(0.072);
   Graph_mass_sig_1S2->GetXaxis()->SetTitleOffset(0.95);
   Graph_mass_sig_1S2->GetXaxis()->SetTitleFont(132);
   Graph_mass_sig_1S2->GetYaxis()->SetLabelFont(132);
   Graph_mass_sig_1S2->GetYaxis()->SetLabelOffset(0.01);
   Graph_mass_sig_1S2->GetYaxis()->SetLabelSize(0.06);
   Graph_mass_sig_1S2->GetYaxis()->SetTitleSize(0.072);
   Graph_mass_sig_1S2->GetYaxis()->SetTitleOffset(0.95);
   Graph_mass_sig_1S2->GetYaxis()->SetTitleFont(132);
   Graph_mass_sig_1S2->GetZaxis()->SetLabelFont(132);
   Graph_mass_sig_1S2->GetZaxis()->SetLabelSize(0.06);
   Graph_mass_sig_1S2->GetZaxis()->SetTitleSize(0.072);
   Graph_mass_sig_1S2->GetZaxis()->SetTitleOffset(1.2);
   Graph_mass_sig_1S2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_mass_sig_1S2);
   
   graph->Draw("l");
   
   graph = new TGraph(110);
   graph->SetName("mass_sig_2S");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,8940,0);
   graph->SetPoint(1,8940,0.05630010097);
   graph->SetPoint(2,9000,0.05630010097);
   graph->SetPoint(3,9060,0.06252967453);
   graph->SetPoint(4,9120,0.06993719822);
   graph->SetPoint(5,9180,0.07885179198);
   graph->SetPoint(6,9240,0.0897291186);
   graph->SetPoint(7,9300,0.1032157048);
   graph->SetPoint(8,9360,0.1202554755);
   graph->SetPoint(9,9420,0.1422738053);
   graph->SetPoint(10,9480,0.1715118112);
   graph->SetPoint(11,9540,0.2116713756);
   graph->SetPoint(12,9600,0.2692561619);
   graph->SetPoint(13,9660,0.3566365495);
   graph->SetPoint(14,9720,0.499985002);
   graph->SetPoint(15,9780,0.7637039092);
   graph->SetPoint(16,9810,0.9906171883);
   graph->SetPoint(17,9840,1.3480313);
   graph->SetPoint(18,9855,1.611063238);
   graph->SetPoint(19,9870,1.966741396);
   graph->SetPoint(20,9885,2.466619482);
   graph->SetPoint(21,9892.5,2.797419864);
   graph->SetPoint(22,9900,3.205176586);
   graph->SetPoint(23,9907.5,3.716809564);
   graph->SetPoint(24,9915,4.372468506);
   graph->SetPoint(25,9922.5,5.234345211);
   graph->SetPoint(26,9926.25,5.771890154);
   graph->SetPoint(27,9930,6.403300123);
   graph->SetPoint(28,9933.75,7.152654965);
   graph->SetPoint(29,9937.5,8.05247903);
   graph->SetPoint(30,9941.25,9.136024939);
   graph->SetPoint(31,9945,10.32983948);
   graph->SetPoint(32,9948.75,11.60554464);
   graph->SetPoint(33,9952.5,12.95606556);
   graph->SetPoint(34,9960,15.84146449);
   graph->SetPoint(35,9975,21.94156466);
   graph->SetPoint(36,9982.5,24.85522326);
   graph->SetPoint(37,9986.25,26.20270884);
   graph->SetPoint(38,9990,27.44797885);
   graph->SetPoint(39,9993.75,28.56999779);
   graph->SetPoint(40,9997.5,29.54919813);
   graph->SetPoint(41,10001.25,30.36804612);
   graph->SetPoint(42,10005,31.01156313);
   graph->SetPoint(43,10008.75,31.46778117);
   graph->SetPoint(44,10012.5,31.7281129);
   graph->SetPoint(45,10016.25,31.78762054);
   graph->SetPoint(46,10020,31.64517158);
   graph->SetPoint(47,10023.75,31.30347464);
   graph->SetPoint(48,10027.5,30.76899384);
   graph->SetPoint(49,10031.25,30.05174536);
   graph->SetPoint(50,10035,29.16498535);
   graph->SetPoint(51,10038.75,28.12480253);
   graph->SetPoint(52,10042.5,26.94963317);
   graph->SetPoint(53,10046.25,25.6597187);
   graph->SetPoint(54,10050,24.27652836);
   graph->SetPoint(55,10057.5,21.31880866);
   graph->SetPoint(56,10065,18.25080017);
   graph->SetPoint(57,10072.5,15.2315295);
   graph->SetPoint(58,10080,12.39218104);
   graph->SetPoint(59,10083.75,11.07142065);
   graph->SetPoint(60,10087.5,9.829743745);
   graph->SetPoint(61,10091.25,8.710122351);
   graph->SetPoint(62,10095,7.719825481);
   graph->SetPoint(63,10098.75,6.843708266);
   graph->SetPoint(64,10102.5,6.068423556);
   graph->SetPoint(65,10106.25,5.382205679);
   graph->SetPoint(66,10110,4.774680542);
   graph->SetPoint(67,10117.5,3.760189524);
   graph->SetPoint(68,10125,2.963938011);
   graph->SetPoint(69,10132.5,2.338403661);
   graph->SetPoint(70,10140,1.846536453);
   graph->SetPoint(71,10147.5,1.459423759);
   graph->SetPoint(72,10155,1.154482038);
   graph->SetPoint(73,10170,0.7243260023);
   graph->SetPoint(74,10185,0.45601188);
   graph->SetPoint(75,10200,0.2880656669);
   graph->SetPoint(76,10230,0.1161065336);
   graph->SetPoint(77,10260,0.04740929497);
   graph->SetPoint(78,10320,0.008206778212);
   graph->SetPoint(79,10380,0.001490130264);
   graph->SetPoint(80,10440,0.0002830859315);
   graph->SetPoint(81,10500,5.613584273e-05);
   graph->SetPoint(82,10560,1.159450325e-05);
   graph->SetPoint(83,10620,2.489345204e-06);
   graph->SetPoint(84,10680,5.545399056e-07);
   graph->SetPoint(85,10740,1.279515153e-07);
   graph->SetPoint(86,10800,3.052985298e-08);
   graph->SetPoint(87,10860,7.521755092e-09);
   graph->SetPoint(88,10920,1.910821655e-09);
   graph->SetPoint(89,10980,4.99871057e-10);
   graph->SetPoint(90,11040,1.344927555e-10);
   graph->SetPoint(91,11100,3.717422452e-11);
   graph->SetPoint(92,11160,1.054426611e-11);
   graph->SetPoint(93,11220,3.06605078e-12);
   graph->SetPoint(94,11280,9.130902244e-13);
   graph->SetPoint(95,11340,2.782441015e-13);
   graph->SetPoint(96,11400,8.668514781e-14);
   graph->SetPoint(97,11460,2.758790821e-14);
   graph->SetPoint(98,11520,8.962228277e-15);
   graph->SetPoint(99,11580,2.969762729e-15);
   graph->SetPoint(100,11640,1.003085028e-15);
   graph->SetPoint(101,11700,3.451286011e-16);
   graph->SetPoint(102,11760,1.208878189e-16);
   graph->SetPoint(103,11820,4.308111968e-17);
   graph->SetPoint(104,11880,1.561173441e-17);
   graph->SetPoint(105,11940,5.749678618e-18);
   graph->SetPoint(106,12000,2.151015992e-18);
   graph->SetPoint(107,12000,2.151015992e-18);
   graph->SetPoint(108,12060,2.151015992e-18);
   graph->SetPoint(109,12060,0);
   
   TH1F *Graph_mass_sig_2S3 = new TH1F("Graph_mass_sig_2S3","Projection of ",110,8628,12372);
   Graph_mass_sig_2S3->SetMinimum(0);
   Graph_mass_sig_2S3->SetMaximum(34.96638);
   Graph_mass_sig_2S3->SetDirectory(0);
   Graph_mass_sig_2S3->SetStats(0);
   Graph_mass_sig_2S3->SetLineWidth(2);
   Graph_mass_sig_2S3->SetMarkerStyle(20);
   Graph_mass_sig_2S3->GetXaxis()->SetNdivisions(505);
   Graph_mass_sig_2S3->GetXaxis()->SetLabelFont(132);
   Graph_mass_sig_2S3->GetXaxis()->SetLabelOffset(0.01);
   Graph_mass_sig_2S3->GetXaxis()->SetLabelSize(0.06);
   Graph_mass_sig_2S3->GetXaxis()->SetTitleSize(0.072);
   Graph_mass_sig_2S3->GetXaxis()->SetTitleOffset(0.95);
   Graph_mass_sig_2S3->GetXaxis()->SetTitleFont(132);
   Graph_mass_sig_2S3->GetYaxis()->SetLabelFont(132);
   Graph_mass_sig_2S3->GetYaxis()->SetLabelOffset(0.01);
   Graph_mass_sig_2S3->GetYaxis()->SetLabelSize(0.06);
   Graph_mass_sig_2S3->GetYaxis()->SetTitleSize(0.072);
   Graph_mass_sig_2S3->GetYaxis()->SetTitleOffset(0.95);
   Graph_mass_sig_2S3->GetYaxis()->SetTitleFont(132);
   Graph_mass_sig_2S3->GetZaxis()->SetLabelFont(132);
   Graph_mass_sig_2S3->GetZaxis()->SetLabelSize(0.06);
   Graph_mass_sig_2S3->GetZaxis()->SetTitleSize(0.072);
   Graph_mass_sig_2S3->GetZaxis()->SetTitleOffset(1.2);
   Graph_mass_sig_2S3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_mass_sig_2S3);
   
   graph->Draw("l");
   
   graph = new TGraph(114);
   graph->SetName("mass_sig_3S");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,8940,0);
   graph->SetPoint(1,8940,0.03232541931);
   graph->SetPoint(2,9000,0.03232541931);
   graph->SetPoint(3,9060,0.03452932737);
   graph->SetPoint(4,9120,0.03700375437);
   graph->SetPoint(5,9180,0.03979825282);
   graph->SetPoint(6,9240,0.04297478651);
   graph->SetPoint(7,9300,0.04661177497);
   graph->SetPoint(8,9360,0.05080979964);
   graph->SetPoint(9,9420,0.05569981556);
   graph->SetPoint(10,9480,0.0614552337);
   graph->SetPoint(11,9540,0.06831015049);
   graph->SetPoint(12,9600,0.0765876521);
   graph->SetPoint(13,9660,0.08674523665);
   graph->SetPoint(14,9720,0.09945056818);
   graph->SetPoint(15,9780,0.1157136959);
   graph->SetPoint(16,9840,0.1371307808);
   graph->SetPoint(17,9900,0.1663644592);
   graph->SetPoint(18,9960,0.208173649);
   graph->SetPoint(19,10020,0.2718761437);
   graph->SetPoint(20,10080,0.3781818501);
   graph->SetPoint(21,10110,0.4617261722);
   graph->SetPoint(22,10140,0.582752158);
   graph->SetPoint(23,10170,0.7704934188);
   graph->SetPoint(24,10185,0.9075325767);
   graph->SetPoint(25,10200,1.092353255);
   graph->SetPoint(26,10215,1.352529074);
   graph->SetPoint(27,10222.5,1.525597);
   graph->SetPoint(28,10230,1.740394036);
   graph->SetPoint(29,10237.5,2.012752456);
   graph->SetPoint(30,10245,2.36724767);
   graph->SetPoint(31,10248.75,2.586915605);
   graph->SetPoint(32,10252.5,2.843968425);
   graph->SetPoint(33,10256.25,3.148101844);
   graph->SetPoint(34,10260,3.512532826);
   graph->SetPoint(35,10263.75,3.955709529);
   graph->SetPoint(36,10267.5,4.494520838);
   graph->SetPoint(37,10271.25,5.088411386);
   graph->SetPoint(38,10275,5.72652555);
   graph->SetPoint(39,10278.75,6.406345537);
   graph->SetPoint(40,10282.5,7.124258769);
   graph->SetPoint(41,10290,8.654238248);
   graph->SetPoint(42,10305,11.88855866);
   graph->SetPoint(43,10312.5,13.44436832);
   graph->SetPoint(44,10316.25,14.16971955);
   graph->SetPoint(45,10320,14.84541275);
   graph->SetPoint(46,10323.75,15.46085364);
   graph->SetPoint(47,10327.5,16.00607437);
   graph->SetPoint(48,10331.25,16.47200107);
   graph->SetPoint(49,10335,16.8507045);
   graph->SetPoint(50,10338.75,17.13562436);
   graph->SetPoint(51,10342.5,17.32175825);
   graph->SetPoint(52,10346.25,17.40580777);
   graph->SetPoint(53,10350,17.3862757);
   graph->SetPoint(54,10353.75,17.26351041);
   graph->SetPoint(55,10357.5,17.03969549);
   graph->SetPoint(56,10361.25,16.71878518);
   graph->SetPoint(57,10365,16.30638813);
   graph->SetPoint(58,10368.75,15.8096044);
   graph->SetPoint(59,10372.5,15.2368222);
   graph->SetPoint(60,10376.25,14.5974826);
   graph->SetPoint(61,10380,13.90182133);
   graph->SetPoint(62,10383.75,13.16059754);
   graph->SetPoint(63,10387.5,12.38481956);
   graph->SetPoint(64,10395,10.77328982);
   graph->SetPoint(65,10402.5,9.150560178);
   graph->SetPoint(66,10410,7.589054961);
   graph->SetPoint(67,10413.75,6.849722237);
   graph->SetPoint(68,10417.5,6.145658065);
   graph->SetPoint(69,10421.25,5.481199187);
   graph->SetPoint(70,10425,4.875579072);
   graph->SetPoint(71,10428.75,4.337821439);
   graph->SetPoint(72,10432.5,3.860216222);
   graph->SetPoint(73,10436.25,3.435941293);
   graph->SetPoint(74,10440,3.058958828);
   graph->SetPoint(75,10443.75,2.723923928);
   graph->SetPoint(76,10447.5,2.426104026);
   graph->SetPoint(77,10455,1.925822412);
   graph->SetPoint(78,10462.5,1.529999753);
   graph->SetPoint(79,10470,1.216555974);
   graph->SetPoint(80,10477.5,0.9681346767);
   graph->SetPoint(81,10485,0.7710805793);
   graph->SetPoint(82,10492.5,0.6146408978);
   graph->SetPoint(83,10500,0.4903410639);
   graph->SetPoint(84,10515,0.3128290442);
   graph->SetPoint(85,10530,0.200219367);
   graph->SetPoint(86,10560,0.08279355262);
   graph->SetPoint(87,10620,0.01468323973);
   graph->SetPoint(88,10680,0.002727899426);
   graph->SetPoint(89,10740,0.0005296144812);
   graph->SetPoint(90,10800,0.0001072114337);
   graph->SetPoint(91,10860,2.258237338e-05);
   graph->SetPoint(92,10920,4.939789637e-06);
   graph->SetPoint(93,10980,1.120160732e-06);
   graph->SetPoint(94,11040,2.628826002e-07);
   graph->SetPoint(95,11100,6.374976915e-08);
   graph->SetPoint(96,11160,1.595148337e-08);
   graph->SetPoint(97,11220,4.112827475e-09);
   graph->SetPoint(98,11280,1.091303489e-09);
   graph->SetPoint(99,11340,2.976454228e-10);
   graph->SetPoint(100,11400,8.335199102e-11);
   graph->SetPoint(101,11460,2.394083801e-11);
   graph->SetPoint(102,11520,7.045949906e-12);
   graph->SetPoint(103,11580,2.122811885e-12);
   graph->SetPoint(104,11640,6.541434294e-13);
   graph->SetPoint(105,11700,2.059979397e-13);
   graph->SetPoint(106,11760,6.624295765e-14);
   graph->SetPoint(107,11820,2.173603094e-14);
   graph->SetPoint(108,11880,7.272406685e-15);
   graph->SetPoint(109,11940,2.479379084e-15);
   graph->SetPoint(110,12000,8.607930776e-16);
   graph->SetPoint(111,12000,8.607930776e-16);
   graph->SetPoint(112,12060,8.607930776e-16);
   graph->SetPoint(113,12060,0);
   
   TH1F *Graph_mass_sig_3S4 = new TH1F("Graph_mass_sig_3S4","Projection of ",114,8628,12372);
   Graph_mass_sig_3S4->SetMinimum(0);
   Graph_mass_sig_3S4->SetMaximum(19.14639);
   Graph_mass_sig_3S4->SetDirectory(0);
   Graph_mass_sig_3S4->SetStats(0);
   Graph_mass_sig_3S4->SetLineWidth(2);
   Graph_mass_sig_3S4->SetMarkerStyle(20);
   Graph_mass_sig_3S4->GetXaxis()->SetNdivisions(505);
   Graph_mass_sig_3S4->GetXaxis()->SetLabelFont(132);
   Graph_mass_sig_3S4->GetXaxis()->SetLabelOffset(0.01);
   Graph_mass_sig_3S4->GetXaxis()->SetLabelSize(0.06);
   Graph_mass_sig_3S4->GetXaxis()->SetTitleSize(0.072);
   Graph_mass_sig_3S4->GetXaxis()->SetTitleOffset(0.95);
   Graph_mass_sig_3S4->GetXaxis()->SetTitleFont(132);
   Graph_mass_sig_3S4->GetYaxis()->SetLabelFont(132);
   Graph_mass_sig_3S4->GetYaxis()->SetLabelOffset(0.01);
   Graph_mass_sig_3S4->GetYaxis()->SetLabelSize(0.06);
   Graph_mass_sig_3S4->GetYaxis()->SetTitleSize(0.072);
   Graph_mass_sig_3S4->GetYaxis()->SetTitleOffset(0.95);
   Graph_mass_sig_3S4->GetYaxis()->SetTitleFont(132);
   Graph_mass_sig_3S4->GetZaxis()->SetLabelFont(132);
   Graph_mass_sig_3S4->GetZaxis()->SetLabelSize(0.06);
   Graph_mass_sig_3S4->GetZaxis()->SetTitleSize(0.072);
   Graph_mass_sig_3S4->GetZaxis()->SetTitleOffset(1.2);
   Graph_mass_sig_3S4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_mass_sig_3S4);
   
   graph->Draw("l");
   
   graph = new TGraph(56);
   graph->SetName("mass_nonres");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);
   graph->SetLineColor(37);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,8940,0);
   graph->SetPoint(1,8940,21.9504395);
   graph->SetPoint(2,9000,21.9504395);
   graph->SetPoint(3,9060,21.5637197);
   graph->SetPoint(4,9120,21.18381307);
   graph->SetPoint(5,9180,20.81059958);
   graph->SetPoint(6,9240,20.44396132);
   graph->SetPoint(7,9300,20.08378244);
   graph->SetPoint(8,9360,19.72994914);
   graph->SetPoint(9,9420,19.38234962);
   graph->SetPoint(10,9480,19.04087407);
   graph->SetPoint(11,9540,18.70541458);
   graph->SetPoint(12,9600,18.37586518);
   graph->SetPoint(13,9660,18.05212173);
   graph->SetPoint(14,9720,17.73408194);
   graph->SetPoint(15,9780,17.42164534);
   graph->SetPoint(16,9840,17.11471321);
   graph->SetPoint(17,9900,16.81318856);
   graph->SetPoint(18,9960,16.51697613);
   graph->SetPoint(19,10020,16.22598233);
   graph->SetPoint(20,10080,15.94011522);
   graph->SetPoint(21,10140,15.65928447);
   graph->SetPoint(22,10200,15.38340136);
   graph->SetPoint(23,10260,15.11237873);
   graph->SetPoint(24,10320,14.84613093);
   graph->SetPoint(25,10380,14.58457385);
   graph->SetPoint(26,10440,14.32762485);
   graph->SetPoint(27,10500,14.07520273);
   graph->SetPoint(28,10560,13.82722776);
   graph->SetPoint(29,10620,13.58362157);
   graph->SetPoint(30,10680,13.34430721);
   graph->SetPoint(31,10740,13.10920905);
   graph->SetPoint(32,10800,12.87825282);
   graph->SetPoint(33,10860,12.65136554);
   graph->SetPoint(34,10920,12.42847554);
   graph->SetPoint(35,10980,12.20951237);
   graph->SetPoint(36,11040,11.99440687);
   graph->SetPoint(37,11100,11.78309107);
   graph->SetPoint(38,11160,11.57549821);
   graph->SetPoint(39,11220,11.37156268);
   graph->SetPoint(40,11280,11.17122006);
   graph->SetPoint(41,11340,10.97440705);
   graph->SetPoint(42,11400,10.78106147);
   graph->SetPoint(43,11460,10.59112222);
   graph->SetPoint(44,11520,10.40452929);
   graph->SetPoint(45,11580,10.22122374);
   graph->SetPoint(46,11640,10.04114763);
   graph->SetPoint(47,11700,9.86424408);
   graph->SetPoint(48,11760,9.690457193);
   graph->SetPoint(49,11820,9.519732059);
   graph->SetPoint(50,11880,9.352014737);
   graph->SetPoint(51,11940,9.187252235);
   graph->SetPoint(52,12000,9.025392497);
   graph->SetPoint(53,12000,9.025392497);
   graph->SetPoint(54,12060,9.025392497);
   graph->SetPoint(55,12060,0);
   
   TH1F *Graph_mass_nonres5 = new TH1F("Graph_mass_nonres5","Projection of ",100,8628,12372);
   Graph_mass_nonres5->SetMinimum(0);
   Graph_mass_nonres5->SetMaximum(24.14548);
   Graph_mass_nonres5->SetDirectory(0);
   Graph_mass_nonres5->SetStats(0);
   Graph_mass_nonres5->SetLineWidth(2);
   Graph_mass_nonres5->SetMarkerStyle(20);
   Graph_mass_nonres5->GetXaxis()->SetNdivisions(505);
   Graph_mass_nonres5->GetXaxis()->SetLabelFont(132);
   Graph_mass_nonres5->GetXaxis()->SetLabelOffset(0.01);
   Graph_mass_nonres5->GetXaxis()->SetLabelSize(0.06);
   Graph_mass_nonres5->GetXaxis()->SetTitleSize(0.072);
   Graph_mass_nonres5->GetXaxis()->SetTitleOffset(0.95);
   Graph_mass_nonres5->GetXaxis()->SetTitleFont(132);
   Graph_mass_nonres5->GetYaxis()->SetLabelFont(132);
   Graph_mass_nonres5->GetYaxis()->SetLabelOffset(0.01);
   Graph_mass_nonres5->GetYaxis()->SetLabelSize(0.06);
   Graph_mass_nonres5->GetYaxis()->SetTitleSize(0.072);
   Graph_mass_nonres5->GetYaxis()->SetTitleOffset(0.95);
   Graph_mass_nonres5->GetYaxis()->SetTitleFont(132);
   Graph_mass_nonres5->GetZaxis()->SetLabelFont(132);
   Graph_mass_nonres5->GetZaxis()->SetLabelSize(0.06);
   Graph_mass_nonres5->GetZaxis()->SetTitleSize(0.072);
   Graph_mass_nonres5->GetZaxis()->SetTitleOffset(1.2);
   Graph_mass_nonres5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_mass_nonres5);
   
   graph->Draw("l");
   
   grae = new TGraphAsymmErrors(50);
   grae->SetName("h_DiMu");
   grae->SetTitle("Histogram of DiMu_plot__DiMu_Mass_DTF");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,9030,30);
   grae->SetPointError(0,30,30,5.446522,6.538046);
   grae->SetPoint(1,9090,23);
   grae->SetPointError(1,30,30,4.760717,5.865235);
   grae->SetPoint(2,9150,20);
   grae->SetPointError(2,30,30,4.434448,5.546519);
   grae->SetPoint(3,9210,30);
   grae->SetPointError(3,30,30,5.446522,6.538046);
   grae->SetPoint(4,9270,39);
   grae->SetPointError(4,30,30,6.218102,7.298372);
   grae->SetPoint(5,9330,31);
   grae->SetPointError(5,30,30,5.537565,6.627601);
   grae->SetPoint(6,9390,52);
   grae->SetPointError(6,30,30,7.187836,8.257346);
   grae->SetPoint(7,9450,164);
   grae->SetPointError(7,30,30,12.31601,13.31601);
   grae->SetPoint(8,9510,77);
   grae->SetPointError(8,30,30,8.755868,9.812979);
   grae->SetPoint(9,9570,20);
   grae->SetPointError(9,30,30,4.434448,5.546519);
   grae->SetPoint(10,9630,19);
   grae->SetPointError(10,30,30,4.320219,5.435196);
   grae->SetPoint(11,9690,19);
   grae->SetPointError(11,30,30,4.320219,5.435196);
   grae->SetPoint(12,9750,23);
   grae->SetPointError(12,30,30,4.760717,5.865235);
   grae->SetPoint(13,9810,27);
   grae->SetPointError(13,30,30,5.163771,6.260244);
   grae->SetPoint(14,9870,22);
   grae->SetPointError(14,30,30,4.654502,5.761366);
   grae->SetPoint(15,9930,23);
   grae->SetPointError(15,30,30,4.760717,5.865235);
   grae->SetPoint(16,9990,49);
   grae->SetPointError(16,30,30,6.976026,8.047634);
   grae->SetPoint(17,10050,35);
   grae->SetPointError(17,30,30,5.887675,6.97241);
   grae->SetPoint(18,10110,20);
   grae->SetPointError(18,30,30,4.434448,5.546519);
   grae->SetPoint(19,10170,12);
   grae->SetPointError(19,30,30,3.415266,4.559819);
   grae->SetPoint(20,10230,17);
   grae->SetPointError(20,30,30,4.082184,5.203719);
   grae->SetPoint(21,10290,25);
   grae->SetPointError(21,30,30,4.966335,6.066589);
   grae->SetPoint(22,10350,33);
   grae->SetPointError(22,30,30,5.715302,6.802567);
   grae->SetPoint(23,10410,18);
   grae->SetPointError(23,30,30,4.202887,5.321007);
   grae->SetPoint(24,10470,15);
   grae->SetPointError(24,30,30,3.82938,4.958738);
   grae->SetPoint(25,10530,10);
   grae->SetPointError(25,30,30,3.108694,4.26695);
   grae->SetPoint(26,10590,7);
   grae->SetPointError(26,30,30,2.58147,3.770281);
   grae->SetPoint(27,10650,10);
   grae->SetPointError(27,30,30,3.108694,4.26695);
   grae->SetPoint(28,10710,14);
   grae->SetPointError(28,30,30,3.6965,4.830381);
   grae->SetPoint(29,10770,16);
   grae->SetPointError(29,30,30,3.957801,5.083066);
   grae->SetPoint(30,10830,13);
   grae->SetPointError(30,30,30,3.558662,4.697573);
   grae->SetPoint(31,10890,10);
   grae->SetPointError(31,30,30,3.108694,4.26695);
   grae->SetPoint(32,10950,10);
   grae->SetPointError(32,30,30,3.108694,4.26695);
   grae->SetPoint(33,11010,12);
   grae->SetPointError(33,30,30,3.415266,4.559819);
   grae->SetPoint(34,11070,11);
   grae->SetPointError(34,30,30,3.265579,4.416521);
   grae->SetPoint(35,11130,11);
   grae->SetPointError(35,30,30,3.265579,4.416521);
   grae->SetPoint(36,11190,11);
   grae->SetPointError(36,30,30,3.265579,4.416521);
   grae->SetPoint(37,11250,6);
   grae->SetPointError(37,30,30,2.379931,3.583642);
   grae->SetPoint(38,11310,12);
   grae->SetPointError(38,30,30,3.415266,4.559819);
   grae->SetPoint(39,11370,10);
   grae->SetPointError(39,30,30,3.108694,4.26695);
   grae->SetPoint(40,11430,6);
   grae->SetPointError(40,30,30,2.379931,3.583642);
   grae->SetPoint(41,11490,17);
   grae->SetPointError(41,30,30,4.082184,5.203719);
   grae->SetPoint(42,11550,14);
   grae->SetPointError(42,30,30,3.6965,4.830381);
   grae->SetPoint(43,11610,16);
   grae->SetPointError(43,30,30,3.957801,5.083066);
   grae->SetPoint(44,11670,6);
   grae->SetPointError(44,30,30,2.379931,3.583642);
   grae->SetPoint(45,11730,11);
   grae->SetPointError(45,30,30,3.265579,4.416521);
   grae->SetPoint(46,11790,11);
   grae->SetPointError(46,30,30,3.265579,4.416521);
   grae->SetPoint(47,11850,11);
   grae->SetPointError(47,30,30,3.265579,4.416521);
   grae->SetPoint(48,11910,7);
   grae->SetPointError(48,30,30,2.58147,3.770281);
   grae->SetPoint(49,11970,11);
   grae->SetPointError(49,30,30,3.265579,4.416521);
   
   TH1F *Graph_h_DiMu2 = new TH1F("Graph_h_DiMu2","Histogram of DiMu_plot__DiMu_Mass_DTF",100,8700,12300);
   Graph_h_DiMu2->SetMinimum(0);
   Graph_h_DiMu2->SetMaximum(194.6856);
   Graph_h_DiMu2->SetDirectory(0);
   Graph_h_DiMu2->SetStats(0);
   Graph_h_DiMu2->SetLineWidth(2);
   Graph_h_DiMu2->SetMarkerStyle(20);
   Graph_h_DiMu2->GetXaxis()->SetNdivisions(505);
   Graph_h_DiMu2->GetXaxis()->SetLabelFont(132);
   Graph_h_DiMu2->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_DiMu2->GetXaxis()->SetLabelSize(0.06);
   Graph_h_DiMu2->GetXaxis()->SetTitleSize(0.072);
   Graph_h_DiMu2->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_DiMu2->GetXaxis()->SetTitleFont(132);
   Graph_h_DiMu2->GetYaxis()->SetLabelFont(132);
   Graph_h_DiMu2->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_DiMu2->GetYaxis()->SetLabelSize(0.06);
   Graph_h_DiMu2->GetYaxis()->SetTitleSize(0.072);
   Graph_h_DiMu2->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_DiMu2->GetYaxis()->SetTitleFont(132);
   Graph_h_DiMu2->GetZaxis()->SetLabelFont(132);
   Graph_h_DiMu2->GetZaxis()->SetLabelSize(0.06);
   Graph_h_DiMu2->GetZaxis()->SetTitleSize(0.072);
   Graph_h_DiMu2->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_DiMu2->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_DiMu2);
   
   grae->Draw("p");
   
   TH1D *frame_407d770__2 = new TH1D("frame_407d770__2"," ",50,9000,12000);
   frame_407d770__2->SetBinContent(1,186.1818);
   frame_407d770__2->SetMaximum(186.1818);
   frame_407d770__2->SetEntries(1);
   frame_407d770__2->SetDirectory(0);
   frame_407d770__2->SetStats(0);
   frame_407d770__2->SetLineWidth(2);
   frame_407d770__2->SetMarkerStyle(20);
   frame_407d770__2->GetXaxis()->SetTitle("m(#mu^{+}#mu^{-}) (MeV/#it{c}^{2})");
   frame_407d770__2->GetXaxis()->SetNdivisions(505);
   frame_407d770__2->GetXaxis()->SetLabelFont(132);
   frame_407d770__2->GetXaxis()->SetLabelOffset(0.01);
   frame_407d770__2->GetXaxis()->SetLabelSize(0.06);
   frame_407d770__2->GetXaxis()->SetTitleSize(0.072);
   frame_407d770__2->GetXaxis()->SetTitleOffset(0.95);
   frame_407d770__2->GetXaxis()->SetTitleFont(132);
   frame_407d770__2->GetYaxis()->SetTitle("Events / ( 60 MeV/#it{c}^{2} )");
   frame_407d770__2->GetYaxis()->SetLabelFont(132);
   frame_407d770__2->GetYaxis()->SetLabelOffset(0.01);
   frame_407d770__2->GetYaxis()->SetLabelSize(0.06);
   frame_407d770__2->GetYaxis()->SetTitleSize(0.072);
   frame_407d770__2->GetYaxis()->SetTitleOffset(0.95);
   frame_407d770__2->GetYaxis()->SetTitleFont(132);
   frame_407d770__2->GetZaxis()->SetLabelFont(132);
   frame_407d770__2->GetZaxis()->SetLabelSize(0.06);
   frame_407d770__2->GetZaxis()->SetTitleSize(0.072);
   frame_407d770__2->GetZaxis()->SetTitleOffset(1.2);
   frame_407d770__2->GetZaxis()->SetTitleFont(132);
   frame_407d770__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.4,0.4,0.9,0.7,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(1);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("mass_total","Total","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_sig_1S","#varUpsilon(nS) signal, 2#leq y#leq 4.5","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mass_nonres","Non-resonant background","l");
   entry->SetLineColor(37);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.75,0.82,0.9,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *text = pt->AddText("LHCb");
   pt->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig3.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Apr 10 16:43:26 2015) by ROOT version5.34/18
   TCanvas *c1 = new TCanvas("c1", "c1",1,1,700,476);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-0.345679,-23.97152,2.123457,125.8505);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_52f1540__3 = new TH1D("frame_52f1540__3","A RooPlot of "p_{T}(#mu^{+}#mu^{-})^{2}"",16,0,2);
   frame_52f1540__3->SetBinContent(1,118.3594);
   frame_52f1540__3->SetMinimum(0);
   frame_52f1540__3->SetMaximum(118.3594);
   frame_52f1540__3->SetEntries(2);
   frame_52f1540__3->SetDirectory(0);
   frame_52f1540__3->SetStats(0);
   frame_52f1540__3->SetLineWidth(2);
   frame_52f1540__3->SetMarkerStyle(20);
   frame_52f1540__3->GetXaxis()->SetTitle("p_{T}(#mu^{+}#mu^{-})^{2} (GeV^{2}/#it{c}^{2})");
   frame_52f1540__3->GetXaxis()->SetNdivisions(505);
   frame_52f1540__3->GetXaxis()->SetLabelFont(132);
   frame_52f1540__3->GetXaxis()->SetLabelOffset(0.01);
   frame_52f1540__3->GetXaxis()->SetLabelSize(0.06);
   frame_52f1540__3->GetXaxis()->SetTitleSize(0.072);
   frame_52f1540__3->GetXaxis()->SetTitleOffset(0.95);
   frame_52f1540__3->GetXaxis()->SetTitleFont(132);
   frame_52f1540__3->GetYaxis()->SetTitle("Events / ( 0.125 GeV^{2}/#it{c}^{2} )");
   frame_52f1540__3->GetYaxis()->SetLabelFont(132);
   frame_52f1540__3->GetYaxis()->SetLabelOffset(0.01);
   frame_52f1540__3->GetYaxis()->SetLabelSize(0.06);
   frame_52f1540__3->GetYaxis()->SetTitleSize(0.072);
   frame_52f1540__3->GetYaxis()->SetTitleOffset(0.95);
   frame_52f1540__3->GetYaxis()->SetTitleFont(132);
   frame_52f1540__3->GetZaxis()->SetLabelFont(132);
   frame_52f1540__3->GetZaxis()->SetLabelSize(0.06);
   frame_52f1540__3->GetZaxis()->SetTitleSize(0.072);
   frame_52f1540__3->GetZaxis()->SetTitleOffset(1.2);
   frame_52f1540__3->GetZaxis()->SetTitleFont(132);
   frame_52f1540__3->Draw("FUNC");
   
   TGraph *graph = new TGraph(37);
   graph->SetName("ChibFeeddown");
   graph->SetTitle("Projection of Sum chib pdfs");
   graph->SetFillColor(17);
   graph->SetLineColor(0);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,-0.125,0);
   graph->SetPoint(1,-0.125,23.53997027);
   graph->SetPoint(2,0,23.53997027);
   graph->SetPoint(3,0.0078125,23.49023573);
   graph->SetPoint(4,0.015625,23.365609);
   graph->SetPoint(5,0.0234375,23.17871081);
   graph->SetPoint(6,0.03125,22.94653618);
   graph->SetPoint(7,0.0625,21.86241677);
   graph->SetPoint(8,0.09375,20.85346448);
   graph->SetPoint(9,0.125,19.94900283);
   graph->SetPoint(10,0.1875,18.12811554);
   graph->SetPoint(11,0.21875,17.31971711);
   graph->SetPoint(12,0.25,16.62345439);
   graph->SetPoint(13,0.3125,15.39872578);
   graph->SetPoint(14,0.375,14.10586267);
   graph->SetPoint(15,0.40625,13.52206146);
   graph->SetPoint(16,0.4375,13.0135449);
   graph->SetPoint(17,0.5,12.11425772);
   graph->SetPoint(18,0.5625,11.30072547);
   graph->SetPoint(19,0.625,10.59061363);
   graph->SetPoint(20,0.75,9.39217321);
   graph->SetPoint(21,0.8125,8.807791315);
   graph->SetPoint(22,0.875,8.283945405);
   graph->SetPoint(23,0.9375,7.836505993);
   graph->SetPoint(24,1,7.44233829);
   graph->SetPoint(25,1.0625,7.083482725);
   graph->SetPoint(26,1.125,6.763280183);
   graph->SetPoint(27,1.25,6.205376504);
   graph->SetPoint(28,1.375,5.702521682);
   graph->SetPoint(29,1.5,5.277460424);
   graph->SetPoint(30,1.625,4.927008681);
   graph->SetPoint(31,1.75,4.634562429);
   graph->SetPoint(32,1.875,4.40408645);
   graph->SetPoint(33,2,4.254796506);
   graph->SetPoint(34,2,4.254796506);
   graph->SetPoint(35,2.125,4.254796506);
   graph->SetPoint(36,2.125,0);
   
   TH1F *Graph_ChibFeeddown6 = new TH1F("Graph_ChibFeeddown6","Projection of Sum chib pdfs",100,-0.35,2.35);
   Graph_ChibFeeddown6->SetMinimum(0);
   Graph_ChibFeeddown6->SetMaximum(25.89397);
   Graph_ChibFeeddown6->SetDirectory(0);
   Graph_ChibFeeddown6->SetStats(0);
   Graph_ChibFeeddown6->SetLineWidth(2);
   Graph_ChibFeeddown6->SetMarkerStyle(20);
   Graph_ChibFeeddown6->GetXaxis()->SetNdivisions(505);
   Graph_ChibFeeddown6->GetXaxis()->SetLabelFont(132);
   Graph_ChibFeeddown6->GetXaxis()->SetLabelOffset(0.01);
   Graph_ChibFeeddown6->GetXaxis()->SetLabelSize(0.06);
   Graph_ChibFeeddown6->GetXaxis()->SetTitleSize(0.072);
   Graph_ChibFeeddown6->GetXaxis()->SetTitleOffset(0.95);
   Graph_ChibFeeddown6->GetXaxis()->SetTitleFont(132);
   Graph_ChibFeeddown6->GetYaxis()->SetLabelFont(132);
   Graph_ChibFeeddown6->GetYaxis()->SetLabelOffset(0.01);
   Graph_ChibFeeddown6->GetYaxis()->SetLabelSize(0.06);
   Graph_ChibFeeddown6->GetYaxis()->SetTitleSize(0.072);
   Graph_ChibFeeddown6->GetYaxis()->SetTitleOffset(0.95);
   Graph_ChibFeeddown6->GetYaxis()->SetTitleFont(132);
   Graph_ChibFeeddown6->GetZaxis()->SetLabelFont(132);
   Graph_ChibFeeddown6->GetZaxis()->SetLabelSize(0.06);
   Graph_ChibFeeddown6->GetZaxis()->SetTitleSize(0.072);
   Graph_ChibFeeddown6->GetZaxis()->SetTitleOffset(1.2);
   Graph_ChibFeeddown6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_ChibFeeddown6);
   
   graph->Draw("f");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(16);
   grae->SetName("h_DiMu");
   grae->SetTitle("Histogram of DiMu_plot__DiMu_PT2");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,0.0625,90.26497);
   grae->SetPointError(0,0.0625,0.0625,13.27244,13.27244);
   grae->SetPoint(1,0.1875,53.82748);
   grae->SetPointError(1,0.0625,0.0625,9.029745,9.029745);
   grae->SetPoint(2,0.3125,33.35864);
   grae->SetPointError(2,0.0625,0.0625,7.122601,7.122601);
   grae->SetPoint(3,0.4375,39.63041);
   grae->SetPointError(3,0.0625,0.0625,7.510399,7.510399);
   grae->SetPoint(4,0.5625,19.42336);
   grae->SetPointError(4,0.0625,0.0625,5.386178,5.386178);
   grae->SetPoint(5,0.6875,22.04359);
   grae->SetPointError(5,0.0625,0.0625,5.643601,5.643601);
   grae->SetPoint(6,0.8125,16.7595);
   grae->SetPointError(6,0.0625,0.0625,4.974775,4.974775);
   grae->SetPoint(7,0.9375,12.35094);
   grae->SetPointError(7,0.0625,0.0625,4.306558,4.306558);
   grae->SetPoint(8,1.0625,20.7291);
   grae->SetPointError(8,0.0625,0.0625,5.076849,5.076849);
   grae->SetPoint(9,1.1875,8.805828);
   grae->SetPointError(9,0.0625,0.0625,3.922855,3.922855);
   grae->SetPoint(10,1.3125,12.81039);
   grae->SetPointError(10,0.0625,0.0625,4.129789,4.129789);
   grae->SetPoint(11,1.4375,9.886073);
   grae->SetPointError(11,0.0625,0.0625,3.922657,3.922657);
   grae->SetPoint(12,1.5625,8.766209);
   grae->SetPointError(12,0.0625,0.0625,3.182599,3.182599);
   grae->SetPoint(13,1.6875,10.28534);
   grae->SetPointError(13,0.0625,0.0625,3.728669,3.728669);
   grae->SetPoint(14,1.8125,9.529494);
   grae->SetPointError(14,0.0625,0.0625,3.688997,3.688997);
   grae->SetPoint(15,1.9375,13.13027);
   grae->SetPointError(15,0.0625,0.0625,4.248723,4.248723);
   
   TH1F *Graph_h_DiMu3 = new TH1F("Graph_h_DiMu3","Histogram of DiMu_plot__DiMu_PT2",100,0,2.2);
   Graph_h_DiMu3->SetMinimum(0);
   Graph_h_DiMu3->SetMaximum(113.4029);
   Graph_h_DiMu3->SetDirectory(0);
   Graph_h_DiMu3->SetStats(0);
   Graph_h_DiMu3->SetLineWidth(2);
   Graph_h_DiMu3->SetMarkerStyle(20);
   Graph_h_DiMu3->GetXaxis()->SetNdivisions(505);
   Graph_h_DiMu3->GetXaxis()->SetLabelFont(132);
   Graph_h_DiMu3->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_DiMu3->GetXaxis()->SetLabelSize(0.06);
   Graph_h_DiMu3->GetXaxis()->SetTitleSize(0.072);
   Graph_h_DiMu3->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_DiMu3->GetXaxis()->SetTitleFont(132);
   Graph_h_DiMu3->GetYaxis()->SetLabelFont(132);
   Graph_h_DiMu3->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_DiMu3->GetYaxis()->SetLabelSize(0.06);
   Graph_h_DiMu3->GetYaxis()->SetTitleSize(0.072);
   Graph_h_DiMu3->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_DiMu3->GetYaxis()->SetTitleFont(132);
   Graph_h_DiMu3->GetZaxis()->SetLabelFont(132);
   Graph_h_DiMu3->GetZaxis()->SetLabelSize(0.06);
   Graph_h_DiMu3->GetZaxis()->SetTitleSize(0.072);
   Graph_h_DiMu3->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_DiMu3->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_DiMu3);
   
   grae->Draw("p");
   
   graph = new TGraph(46);
   graph->SetName("totalpt2");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,-0.125,0);
   graph->SetPoint(1,-0.125,112.7232443);
   graph->SetPoint(2,0,112.7232443);
   graph->SetPoint(3,0.00390625,112.463744);
   graph->SetPoint(4,0.0078125,111.7441154);
   graph->SetPoint(5,0.01171875,110.6405334);
   graph->SetPoint(6,0.015625,109.2513943);
   graph->SetPoint(7,0.0234375,105.9717162);
   graph->SetPoint(8,0.03125,102.3898553);
   graph->SetPoint(9,0.046875,95.15344785);
   graph->SetPoint(10,0.0546875,91.79813703);
   graph->SetPoint(11,0.0625,88.68987315);
   graph->SetPoint(12,0.078125,83.0244922);
   graph->SetPoint(13,0.09375,77.88005759);
   graph->SetPoint(14,0.109375,73.29434125);
   graph->SetPoint(15,0.125,69.13541817);
   graph->SetPoint(16,0.15625,61.25586425);
   graph->SetPoint(17,0.171875,57.68455768);
   graph->SetPoint(18,0.1875,54.46856363);
   graph->SetPoint(19,0.203125,51.66272968);
   graph->SetPoint(20,0.21875,49.29162411);
   graph->SetPoint(21,0.25,45.0838518);
   graph->SetPoint(22,0.28125,41.24698164);
   graph->SetPoint(23,0.3125,38.0076994);
   graph->SetPoint(24,0.34375,35.02041698);
   graph->SetPoint(25,0.375,32.41519801);
   graph->SetPoint(26,0.40625,30.3351472);
   graph->SetPoint(27,0.4375,28.54428754);
   graph->SetPoint(28,0.5,25.39072596);
   graph->SetPoint(29,0.5625,23.05346771);
   graph->SetPoint(30,0.625,21.15663816);
   graph->SetPoint(31,0.6875,19.63356884);
   graph->SetPoint(32,0.75,18.37761221);
   graph->SetPoint(33,0.875,16.35143728);
   graph->SetPoint(34,1,14.89008572);
   graph->SetPoint(35,1.125,13.77014026);
   graph->SetPoint(36,1.25,12.87275704);
   graph->SetPoint(37,1.375,12.08325554);
   graph->SetPoint(38,1.5,11.40586925);
   graph->SetPoint(39,1.625,10.83771062);
   graph->SetPoint(40,1.75,10.35710157);
   graph->SetPoint(41,1.875,9.960115172);
   graph->SetPoint(42,2,9.660622793);
   graph->SetPoint(43,2,9.660622793);
   graph->SetPoint(44,2.125,9.660622793);
   graph->SetPoint(45,2.125,0);
   
   TH1F *Graph_totalpt27 = new TH1F("Graph_totalpt27","Projection of ",100,-0.35,2.35);
   Graph_totalpt27->SetMinimum(0);
   Graph_totalpt27->SetMaximum(123.9956);
   Graph_totalpt27->SetDirectory(0);
   Graph_totalpt27->SetStats(0);
   Graph_totalpt27->SetLineWidth(2);
   Graph_totalpt27->SetMarkerStyle(20);
   Graph_totalpt27->GetXaxis()->SetNdivisions(505);
   Graph_totalpt27->GetXaxis()->SetLabelFont(132);
   Graph_totalpt27->GetXaxis()->SetLabelOffset(0.01);
   Graph_totalpt27->GetXaxis()->SetLabelSize(0.06);
   Graph_totalpt27->GetXaxis()->SetTitleSize(0.072);
   Graph_totalpt27->GetXaxis()->SetTitleOffset(0.95);
   Graph_totalpt27->GetXaxis()->SetTitleFont(132);
   Graph_totalpt27->GetYaxis()->SetLabelFont(132);
   Graph_totalpt27->GetYaxis()->SetLabelOffset(0.01);
   Graph_totalpt27->GetYaxis()->SetLabelSize(0.06);
   Graph_totalpt27->GetYaxis()->SetTitleSize(0.072);
   Graph_totalpt27->GetYaxis()->SetTitleOffset(0.95);
   Graph_totalpt27->GetYaxis()->SetTitleFont(132);
   Graph_totalpt27->GetZaxis()->SetLabelFont(132);
   Graph_totalpt27->GetZaxis()->SetLabelSize(0.06);
   Graph_totalpt27->GetZaxis()->SetTitleSize(0.072);
   Graph_totalpt27->GetZaxis()->SetTitleOffset(1.2);
   Graph_totalpt27->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totalpt27);
   
   graph->Draw("l");
   
   graph = new TGraph(47);
   graph->SetName("signalonly");
   graph->SetTitle("Projection of kest signal");
   graph->SetFillColor(1);
   graph->SetLineColor(2);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,-0.125,0);
   graph->SetPoint(1,-0.125,80.97894482);
   graph->SetPoint(2,0,80.97894482);
   graph->SetPoint(3,0.00390625,80.74135574);
   graph->SetPoint(4,0.0078125,80.0634883);
   graph->SetPoint(5,0.01171875,79.02060532);
   graph->SetPoint(6,0.015625,77.70967548);
   graph->SetPoint(7,0.0234375,74.63134484);
   graph->SetPoint(8,0.03125,71.29615815);
   graph->SetPoint(9,0.046875,64.62252923);
   graph->SetPoint(10,0.0546875,61.55841883);
   graph->SetPoint(11,0.0625,58.73791374);
   graph->SetPoint(12,0.078125,53.62449665);
   graph->SetPoint(13,0.09375,48.99360569);
   graph->SetPoint(14,0.109375,44.89197543);
   graph->SetPoint(15,0.125,41.20912231);
   graph->SetPoint(16,0.15625,34.30429583);
   graph->SetPoint(17,0.171875,31.2192815);
   graph->SetPoint(18,0.1875,28.47278804);
   graph->SetPoint(19,0.203125,26.11197049);
   graph->SetPoint(20,0.21875,24.15800979);
   graph->SetPoint(21,0.25,20.69967724);
   graph->SetPoint(22,0.265625,19.03302127);
   graph->SetPoint(23,0.28125,17.530032);
   graph->SetPoint(24,0.3125,14.95323935);
   graph->SetPoint(25,0.34375,12.66493455);
   graph->SetPoint(26,0.375,10.75685141);
   graph->SetPoint(27,0.40625,9.311543152);
   graph->SetPoint(28,0.4375,8.079734183);
   graph->SetPoint(29,0.5,5.925421744);
   graph->SetPoint(30,0.5625,4.5001381);
   graph->SetPoint(31,0.625,3.410451775);
   graph->SetPoint(32,0.6875,2.589421766);
   graph->SetPoint(33,0.75,2.019839704);
   graph->SetPoint(34,0.875,1.286672167);
   graph->SetPoint(35,1,0.8466916407);
   graph->SetPoint(36,1.125,0.5807358286);
   graph->SetPoint(37,1.25,0.411509977);
   graph->SetPoint(38,1.375,0.2905893256);
   graph->SetPoint(39,1.5,0.1995808136);
   graph->SetPoint(40,1.625,0.1388976485);
   graph->SetPoint(41,1.75,0.103583984);
   graph->SetPoint(42,1.875,0.08585900198);
   graph->SetPoint(43,2,0.08048200602);
   graph->SetPoint(44,2,0.08048200602);
   graph->SetPoint(45,2.125,0.08048200602);
   graph->SetPoint(46,2.125,0);
   
   TH1F *Graph_signalonly8 = new TH1F("Graph_signalonly8","Projection of kest signal",100,-0.35,2.35);
   Graph_signalonly8->SetMinimum(0);
   Graph_signalonly8->SetMaximum(89.07684);
   Graph_signalonly8->SetDirectory(0);
   Graph_signalonly8->SetStats(0);
   Graph_signalonly8->SetLineWidth(2);
   Graph_signalonly8->SetMarkerStyle(20);
   Graph_signalonly8->GetXaxis()->SetNdivisions(505);
   Graph_signalonly8->GetXaxis()->SetLabelFont(132);
   Graph_signalonly8->GetXaxis()->SetLabelOffset(0.01);
   Graph_signalonly8->GetXaxis()->SetLabelSize(0.06);
   Graph_signalonly8->GetXaxis()->SetTitleSize(0.072);
   Graph_signalonly8->GetXaxis()->SetTitleOffset(0.95);
   Graph_signalonly8->GetXaxis()->SetTitleFont(132);
   Graph_signalonly8->GetYaxis()->SetLabelFont(132);
   Graph_signalonly8->GetYaxis()->SetLabelOffset(0.01);
   Graph_signalonly8->GetYaxis()->SetLabelSize(0.06);
   Graph_signalonly8->GetYaxis()->SetTitleSize(0.072);
   Graph_signalonly8->GetYaxis()->SetTitleOffset(0.95);
   Graph_signalonly8->GetYaxis()->SetTitleFont(132);
   Graph_signalonly8->GetZaxis()->SetLabelFont(132);
   Graph_signalonly8->GetZaxis()->SetLabelSize(0.06);
   Graph_signalonly8->GetZaxis()->SetTitleSize(0.072);
   Graph_signalonly8->GetZaxis()->SetTitleOffset(1.2);
   Graph_signalonly8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_signalonly8);
   
   graph->Draw("l");
   
   graph = new TGraph(22);
   graph->SetName("Inelastic");
   graph->SetTitle("Projection of Bg pdf (inel)");
   graph->SetFillColor(1);
   graph->SetLineColor(6);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,-0.125,0);
   graph->SetPoint(1,-0.125,8.177023889);
   graph->SetPoint(2,0,8.177023889);
   graph->SetPoint(3,0.125,7.960546118);
   graph->SetPoint(4,0.25,7.749799359);
   graph->SetPoint(5,0.375,7.544631891);
   graph->SetPoint(6,0.5,7.344896007);
   graph->SetPoint(7,0.625,7.150447912);
   graph->SetPoint(8,0.75,6.961147618);
   graph->SetPoint(9,0.875,6.776858843);
   graph->SetPoint(10,1,6.597448911);
   graph->SetPoint(11,1.125,6.422788661);
   graph->SetPoint(12,1.25,6.252752351);
   graph->SetPoint(13,1.375,6.087217566);
   graph->SetPoint(14,1.5,5.926065133);
   graph->SetPoint(15,1.625,5.769179035);
   graph->SetPoint(16,1.75,5.616446325);
   graph->SetPoint(17,1.875,5.467757047);
   graph->SetPoint(18,2,5.323004154);
   graph->SetPoint(19,2,5.323004154);
   graph->SetPoint(20,2.125,5.323004154);
   graph->SetPoint(21,2.125,0);
   
   TH1F *Graph_Inelastic9 = new TH1F("Graph_Inelastic9","Projection of Bg pdf (inel)",100,-0.35,2.35);
   Graph_Inelastic9->SetMinimum(0);
   Graph_Inelastic9->SetMaximum(8.994726);
   Graph_Inelastic9->SetDirectory(0);
   Graph_Inelastic9->SetStats(0);
   Graph_Inelastic9->SetLineWidth(2);
   Graph_Inelastic9->SetMarkerStyle(20);
   Graph_Inelastic9->GetXaxis()->SetNdivisions(505);
   Graph_Inelastic9->GetXaxis()->SetLabelFont(132);
   Graph_Inelastic9->GetXaxis()->SetLabelOffset(0.01);
   Graph_Inelastic9->GetXaxis()->SetLabelSize(0.06);
   Graph_Inelastic9->GetXaxis()->SetTitleSize(0.072);
   Graph_Inelastic9->GetXaxis()->SetTitleOffset(0.95);
   Graph_Inelastic9->GetXaxis()->SetTitleFont(132);
   Graph_Inelastic9->GetYaxis()->SetLabelFont(132);
   Graph_Inelastic9->GetYaxis()->SetLabelOffset(0.01);
   Graph_Inelastic9->GetYaxis()->SetLabelSize(0.06);
   Graph_Inelastic9->GetYaxis()->SetTitleSize(0.072);
   Graph_Inelastic9->GetYaxis()->SetTitleOffset(0.95);
   Graph_Inelastic9->GetYaxis()->SetTitleFont(132);
   Graph_Inelastic9->GetZaxis()->SetLabelFont(132);
   Graph_Inelastic9->GetZaxis()->SetLabelSize(0.06);
   Graph_Inelastic9->GetZaxis()->SetTitleSize(0.072);
   Graph_Inelastic9->GetZaxis()->SetTitleOffset(1.2);
   Graph_Inelastic9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Inelastic9);
   
   graph->Draw("l");
   
   grae = new TGraphAsymmErrors(16);
   grae->SetName("h_DiMu");
   grae->SetTitle("Histogram of DiMu_plot__DiMu_PT2");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,0.0625,90.26497);
   grae->SetPointError(0,0.0625,0.0625,13.27244,13.27244);
   grae->SetPoint(1,0.1875,53.82748);
   grae->SetPointError(1,0.0625,0.0625,9.029745,9.029745);
   grae->SetPoint(2,0.3125,33.35864);
   grae->SetPointError(2,0.0625,0.0625,7.122601,7.122601);
   grae->SetPoint(3,0.4375,39.63041);
   grae->SetPointError(3,0.0625,0.0625,7.510399,7.510399);
   grae->SetPoint(4,0.5625,19.42336);
   grae->SetPointError(4,0.0625,0.0625,5.386178,5.386178);
   grae->SetPoint(5,0.6875,22.04359);
   grae->SetPointError(5,0.0625,0.0625,5.643601,5.643601);
   grae->SetPoint(6,0.8125,16.7595);
   grae->SetPointError(6,0.0625,0.0625,4.974775,4.974775);
   grae->SetPoint(7,0.9375,12.35094);
   grae->SetPointError(7,0.0625,0.0625,4.306558,4.306558);
   grae->SetPoint(8,1.0625,20.7291);
   grae->SetPointError(8,0.0625,0.0625,5.076849,5.076849);
   grae->SetPoint(9,1.1875,8.805828);
   grae->SetPointError(9,0.0625,0.0625,3.922855,3.922855);
   grae->SetPoint(10,1.3125,12.81039);
   grae->SetPointError(10,0.0625,0.0625,4.129789,4.129789);
   grae->SetPoint(11,1.4375,9.886073);
   grae->SetPointError(11,0.0625,0.0625,3.922657,3.922657);
   grae->SetPoint(12,1.5625,8.766209);
   grae->SetPointError(12,0.0625,0.0625,3.182599,3.182599);
   grae->SetPoint(13,1.6875,10.28534);
   grae->SetPointError(13,0.0625,0.0625,3.728669,3.728669);
   grae->SetPoint(14,1.8125,9.529494);
   grae->SetPointError(14,0.0625,0.0625,3.688997,3.688997);
   grae->SetPoint(15,1.9375,13.13027);
   grae->SetPointError(15,0.0625,0.0625,4.248723,4.248723);
   
   TH1F *Graph_h_DiMu4 = new TH1F("Graph_h_DiMu4","Histogram of DiMu_plot__DiMu_PT2",100,0,2.2);
   Graph_h_DiMu4->SetMinimum(0);
   Graph_h_DiMu4->SetMaximum(113.4029);
   Graph_h_DiMu4->SetDirectory(0);
   Graph_h_DiMu4->SetStats(0);
   Graph_h_DiMu4->SetLineWidth(2);
   Graph_h_DiMu4->SetMarkerStyle(20);
   Graph_h_DiMu4->GetXaxis()->SetNdivisions(505);
   Graph_h_DiMu4->GetXaxis()->SetLabelFont(132);
   Graph_h_DiMu4->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_DiMu4->GetXaxis()->SetLabelSize(0.06);
   Graph_h_DiMu4->GetXaxis()->SetTitleSize(0.072);
   Graph_h_DiMu4->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_DiMu4->GetXaxis()->SetTitleFont(132);
   Graph_h_DiMu4->GetYaxis()->SetLabelFont(132);
   Graph_h_DiMu4->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_DiMu4->GetYaxis()->SetLabelSize(0.06);
   Graph_h_DiMu4->GetYaxis()->SetTitleSize(0.072);
   Graph_h_DiMu4->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_DiMu4->GetYaxis()->SetTitleFont(132);
   Graph_h_DiMu4->GetZaxis()->SetLabelFont(132);
   Graph_h_DiMu4->GetZaxis()->SetLabelSize(0.06);
   Graph_h_DiMu4->GetZaxis()->SetTitleSize(0.072);
   Graph_h_DiMu4->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_DiMu4->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_DiMu4);
   
   grae->Draw("p");
   
   TH1D *frame_52f1540__4 = new TH1D("frame_52f1540__4","A RooPlot of "p_{T}(#mu^{+}#mu^{-})^{2}"",16,0,2);
   frame_52f1540__4->SetBinContent(1,118.3594);
   frame_52f1540__4->SetMinimum(0);
   frame_52f1540__4->SetMaximum(118.3594);
   frame_52f1540__4->SetEntries(2);
   frame_52f1540__4->SetDirectory(0);
   frame_52f1540__4->SetStats(0);
   frame_52f1540__4->SetLineWidth(2);
   frame_52f1540__4->SetMarkerStyle(20);
   frame_52f1540__4->GetXaxis()->SetTitle("p_{T}(#mu^{+}#mu^{-})^{2} (GeV^{2}/#it{c}^{2})");
   frame_52f1540__4->GetXaxis()->SetNdivisions(505);
   frame_52f1540__4->GetXaxis()->SetLabelFont(132);
   frame_52f1540__4->GetXaxis()->SetLabelOffset(0.01);
   frame_52f1540__4->GetXaxis()->SetLabelSize(0.06);
   frame_52f1540__4->GetXaxis()->SetTitleSize(0.072);
   frame_52f1540__4->GetXaxis()->SetTitleOffset(0.95);
   frame_52f1540__4->GetXaxis()->SetTitleFont(132);
   frame_52f1540__4->GetYaxis()->SetTitle("Events / ( 0.125 GeV^{2}/#it{c}^{2} )");
   frame_52f1540__4->GetYaxis()->SetLabelFont(132);
   frame_52f1540__4->GetYaxis()->SetLabelOffset(0.01);
   frame_52f1540__4->GetYaxis()->SetLabelSize(0.06);
   frame_52f1540__4->GetYaxis()->SetTitleSize(0.072);
   frame_52f1540__4->GetYaxis()->SetTitleOffset(0.95);
   frame_52f1540__4->GetYaxis()->SetTitleFont(132);
   frame_52f1540__4->GetZaxis()->SetLabelFont(132);
   frame_52f1540__4->GetZaxis()->SetLabelSize(0.06);
   frame_52f1540__4->GetZaxis()->SetTitleSize(0.072);
   frame_52f1540__4->GetZaxis()->SetTitleOffset(1.2);
   frame_52f1540__4->GetZaxis()->SetTitleFont(132);
   frame_52f1540__4->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.5,0.4,0.9,0.7,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(1);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("totalpt2","Total","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signalonly","Exclusive #varUpsilon(nS)","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Inelastic","Inelastic background","l");
   entry->SetLineColor(6);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("ChibFeeddown","Feed-down #chi_{b}(mP)","f");
   entry->SetFillColor(17);
   entry->SetFillStyle(1001);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.75,0.82,0.9,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *text = pt->AddText("LHCb");
   pt->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}

